Hard Negative Sampling via Regularized Optimal Transport for Contrastive Representation Learning

We study the problem of designing hard negative sampling distributions for unsupervised contrastive representation learning. We propose and analyze a novel min-max framework that seeks a representation which minimizes the maximum (worst-case) generalized contrastive learning loss over all couplings (joint distributions between positive and negative samples subject to marginal constraints) and prove that the resulting min-max optimum representation will be degenerate. This provides the first theoretical justification for incorporating additional regularization constraints on the couplings. We re-interpret the min-max problem through the lens of Optimal Transport (OT) theory and utilize regularized transport couplings to control the degree of hardness of negative examples. Through experiments we demonstrate that the negative samples generated from our designed negative distribution are more similar to the anchor than those generated from the baseline negative distribution. We also demonstrate that entropic regularization yields negative sampling distributions with parametric form similar to that in a recent state-of-the-art negative sampling design and has similar performance in multiple datasets. Utilizing the uncovered connection with OT, we propose a new ground cost for designing the negative distribution and show improved performance of the learned representation on downstream tasks compared to the representation learned when using squared Euclidean cost.

==> IJCNN/HCL-OT-main/linear.py <==
import argparse

import torch
import torch.nn as nn
import torch.optim as optim
from torch.utils.data import DataLoader
from tqdm import tqdm

import os
import pickle

import utils
from model import Model
device = torch.device("cuda:0" if torch.cuda.is_available() else "cpu")
print('Home device: {}'.format(device))

class Net(nn.Module):
    def __init__(self, num_class, pretrained_path):
        super(Net, self).__init__()

        # encoder
        model = Model().to(device)
        model = nn.DataParallel(model)
        model.load_state_dict(torch.load(pretrained_path, map_location='cuda:0'))
       # self.f=model.f
        self.f = model.module.f
        # classifier
        self.fc = nn.Linear(2048, num_class, bias=True)

    def forward(self, x):
        x = self.f(x)
        feature = torch.flatten(x, start_dim=1)
        out = self.fc(feature)
        return out


# train or test for one epoch
def train_val(net, data_loader, train_optimizer):
    is_train = train_optimizer is not None
    net.train() if is_train else net.eval()

    total_loss, total_correct_1, total_correct_5, total_num, data_bar = 0.0, 0.0, 0.0, 0, tqdm(data_loader)
    with (torch.enable_grad() if is_train else torch.no_grad()):
        for data, target in data_bar:
            data, target = data.to(device,non_blocking=True), target.to(device,non_blocking=True)
            out = net(data)
            loss = loss_criterion(out, target)

            if is_train:
                train_optimizer.zero_grad()
                loss.backward()
                train_optimizer.step()

            total_num += data.size(0)
            total_loss += loss.item() * data.size(0)
            prediction = torch.argsort(out, dim=-1, descending=True)
            total_correct_1 += torch.sum((prediction[:, 0:1] == target.unsqueeze(dim=-1)).any(dim=-1).float()).item()
            total_correct_5 += torch.sum((prediction[:, 0:5] == target.unsqueeze(dim=-1)).any(dim=-1).float()).item()

            data_bar.set_description('{} Epoch: [{}/{}] Loss: {:.4f} ACC@1: {:.2f}% ACC@5: {:.2f}%'
                                     .format('Train' if is_train else 'Test', epoch, epochs, total_loss / total_num,
                                             total_correct_1 / total_num * 100, total_correct_5 / total_num * 100))

    return total_loss / total_num, total_correct_1 / total_num * 100, total_correct_5 / total_num * 100


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description='Linear Evaluation')
    parser.add_argument('--root', type=str, default='../data', help='Path to data directory')
    parser.add_argument('--model_path', type=str, default='cifar100_entropy_ot_256_0_0.9_new.pth',
                        help='The pretrained model path')
    parser.add_argument('--batch_size', type=int, default=512, help='Number of images in each mini-batch')
    parser.add_argument('--epochs', type=int, default=100, help='Number of sweeps over the dataset to train')
    parser.add_argument('--dataset_name', default='cifar100', type=str, help='Choose loss function')

    args = parser.parse_args()
    model_path, batch_size, epochs = args.model_path, args.batch_size, args.epochs
    dataset_name = args.dataset_name
    
    train_data, _, test_data = utils.get_dataset(dataset_name, root=args.root, pair=False)

    train_loader = DataLoader(train_data, batch_size=batch_size, shuffle=True, num_workers=8, pin_memory=True)
    test_loader = DataLoader(test_data, batch_size=batch_size, shuffle=False, num_workers=8, pin_memory=True)

    model = Net(num_class=len(train_data.classes), pretrained_path=model_path).to(device)
    for param in model.f.parameters():
        param.requires_grad = False
    model = nn.DataParallel(model)

    optimizer = optim.Adam(model.module.fc.parameters(), lr=1e-3, weight_decay=1e-6)
    loss_criterion = nn.CrossEntropyLoss()
    results = {'train_loss': [], 'train_acc@1': [], 'train_acc@5': [],
               'test_loss': [], 'test_acc@1': [], 'test_acc@5': []}

    for epoch in range(1, epochs + 1):
        train_loss, train_acc_1, train_acc_5 = train_val(model, train_loader, optimizer)
        if epoch % 5 == 0:
            test_loss, test_acc_1, test_acc_5 = train_val(model, test_loader, None)

            os.makedirs('../results/')
            try:
                results=pickle.load( open( '../results/summary.pkl', "rb" ))
            except:
                results={}
            results[model_path]=test_acc_1
            pickle.dump(results, open( '../results/summary.pkl', "wb" ) )



==> IJCNN/HCL-OT-main/main.py <==
import argparse
import os
import pandas

import numpy as np
import torch
import torch.optim as optim
import torch.nn as nn
import torch.nn.functional as F
from torch.utils.data import DataLoader
from tqdm import tqdm
import ot
import utils
from model import Model
import warnings
warnings.filterwarnings("ignore")

device = torch.device("cuda:0" if torch.cuda.is_available() else "cpu")
print('Home device: {}'.format(device))
global top
top = np.zeros((402,2))

def get_negative_mask(batch_size):
    negative_mask = torch.ones((batch_size, 2 * batch_size), dtype=bool)
    for i in range(batch_size):
        negative_mask[i, i] = 0
        negative_mask[i, i + batch_size] = 0

    negative_mask = torch.cat((negative_mask, negative_mask), 0)
    return negative_mask

def get_neg_mask(batch_size):
    postive_mask = torch.zeros((2 * batch_size, 2 * batch_size))
    for i in range(batch_size):
        postive_mask[i, i] = 1
        postive_mask[i, i + batch_size] = 1
        postive_mask[i + batch_size, i] = 1
        postive_mask[i + batch_size, i + batch_size] = 1
    negative_mask = 1-postive_mask
    return negative_mask.to(device)


def cost_fun(out_1, out_2):
    x = out_1[0].unsqueeze(0)
    y = out_2[0].unsqueeze(1)
    cost = torch.sum(torch.abs(x-y)**2,2)
    batch_size = out_1[0].shape[0]
    postive_mask = torch.zeros((batch_size, batch_size)).to(device)
    half_batch_size = int(batch_size/2)
    for i in range(half_batch_size):
        postive_mask[i, i] = float("Inf")
        postive_mask[i, i + half_batch_size] = float("Inf")
        postive_mask[i + half_batch_size, i] = float("Inf")
        postive_mask[i + half_batch_size, i + half_batch_size] = float("Inf")
    cost = cost + postive_mask
    return cost.reshape((1, cost.shape[0], cost.shape[1]))
    
def new_cost_fun(out_1, out_2, kappa):
    x = out_1[0].unsqueeze(0)
    y = out_2[0].unsqueeze(1)
    cost = torch.exp(torch.sum(torch.abs(x-y)**2,2)-kappa)
    batch_size = out_1[0].shape[0]
    postive_mask = torch.zeros((batch_size, batch_size)).to(device)
    half_batch_size = int(batch_size/2)
    for i in range(half_batch_size):
        postive_mask[i, i] = float("Inf")
        postive_mask[i, i + half_batch_size] = float("Inf")
        postive_mask[i + half_batch_size, i] = float("Inf")
        postive_mask[i + half_batch_size, i + half_batch_size] = float("Inf")
    cost = cost + postive_mask
    return cost.reshape((1, cost.shape[0], cost.shape[1]))
    
def OT_hard(out_1,out_2,batch_size, epoch, reg, tau_plus, kappa, new_cost):
        # neg score
        N = batch_size*2 - 2
        
        out = torch.cat([out_1, out_2], dim=0)
        X = out.cpu().detach().numpy()
        neg = torch.exp(torch.mm(out, out.t().contiguous()) / temperature)
        neg_mask = get_neg_mask(batch_size)
        neg_masked = neg * neg_mask
        if reg > 0:
            pos = torch.exp(torch.sum(out_1 * out_2, dim=-1) / temperature)
            pos = torch.cat([pos, pos], dim=0)
            
            if new_cost:
                M = new_cost_fun([out], [out], kappa)
            else:
                M = cost_fun([out], [out])
                
            a = np.ones(batch_size*2)/(batch_size*2)
            Trans = ot.sinkhorn(a, a, M.cpu().detach().numpy()[0], reg)
            Trans = torch.tensor(Trans).cuda()   
            neg = neg_masked * Trans
            
            neg_2 = torch.sum(neg, 1)*batch_size*2*N
            Ng = (-tau_plus * N * pos + neg_2) / (1 - tau_plus)
            Ng = torch.clamp(Ng, min = N * np.e**(-1 / temperature))
        else:
            Ng = neg.sum(dim=-1)

        loss = (- torch.log(pos / (pos + Ng))).mean()
        return loss


def train(net, data_loader, train_optimizer, temperature, estimator, tau_plus, reg, kappa, new_cost):
    net.train()
    total_loss, total_num, train_bar = 0.0, 0, tqdm(data_loader)
    for pos_1, pos_2, target in train_bar:
        pos_1, pos_2 = pos_1.to(device,non_blocking=True), pos_2.to(device,non_blocking=True)
        feature_1, out_1 = net(pos_1)
        feature_2, out_2 = net(pos_2)
        loss = OT_hard(out_1,out_2,batch_size, epoch, reg, tau_plus, kappa, new_cost)

        train_optimizer.zero_grad()
        loss.backward()
        train_optimizer.step()

        total_num += batch_size
        total_loss += loss.item() * batch_size

        train_bar.set_description('Train Epoch: [{}/{}] Loss: {:.4f}'.format(epoch, epochs, total_loss / total_num))

    return total_loss / total_num


# test for one epoch, use weighted knn to find the most similar images' label to assign the test image
def test(net, memory_data_loader, test_data_loader, reg, dataset_name, estimator, tau):
    net.eval()
    total_top1, total_top5, total_num, feature_bank = 0.0, 0.0, 0, []
    with torch.no_grad():
        # generate feature bank
        for data, _, target in tqdm(memory_data_loader, desc='Feature extracting'):
            feature, out = net(data.to(device, non_blocking=True))
            feature_bank.append(feature)
        # [D, N]
        feature_bank = torch.cat(feature_bank, dim=0).t().contiguous()
        # [N]
        if 'cifar' in dataset_name:
            feature_labels = torch.tensor(memory_data_loader.dataset.targets, device=feature_bank.device) 
        elif 'stl' in dataset_name:
            feature_labels = torch.tensor(memory_data_loader.dataset.labels, device=feature_bank.device) 

        # loop test data to predict the label by weighted knn search
        test_bar = tqdm(test_data_loader)
        for data, _, target in test_bar:
            data, target = data.to(device, non_blocking=True), target.to(device, non_blocking=True)
            feature, out = net(data)

            total_num += data.size(0)
            # compute cos similarity between each feature vector and feature bank ---> [B, N]
            sim_matrix = torch.mm(feature, feature_bank)
            # [B, K]
            sim_weight, sim_indices = sim_matrix.topk(k=k, dim=-1)
            # [B, K]
            sim_labels = torch.gather(feature_labels.expand(data.size(0), -1), dim=-1, index=sim_indices)
            sim_weight = (sim_weight / temperature).exp()

            # counts for each class
            one_hot_label = torch.zeros(data.size(0) * k, c, device=sim_labels.device)
            # [B*K, C]
            one_hot_label = one_hot_label.scatter(dim=-1, index=sim_labels.view(-1, 1).long(), value=1.0)
            # weighted score ---> [B, C]
            pred_scores = torch.sum(one_hot_label.view(data.size(0), -1, c) * sim_weight.unsqueeze(dim=-1), dim=1)

            pred_labels = pred_scores.argsort(dim=-1, descending=True)
            total_top1 += torch.sum((pred_labels[:,:1] == target.long().unsqueeze(dim=-1)).any(dim=-1).float()).item()
            total_top5 += torch.sum((pred_labels[:,:5] == target.long().unsqueeze(dim=-1)).any(dim=-1).float()).item()
            #print(epoch, epochs, total_num, total_top1 / total_num * 100, total_top5 / total_num * 100)
            top[epoch][0] = float(total_top1 / total_num * 100)
            top[epoch][1] = float(total_top5 / total_num * 100)
            print(epoch, epochs, 'total_top1', total_top1, total_num, total_top1 / total_num * 100, 'total_top5', total_top5, total_top5 / total_num * 100)
            #np.save(dataset_name+estimator+"reg"+str(reg)+"_unbalanced_"+str(reg_unbalance)+"tau"+str(tau)+".npy", top)
            test_bar.set_description('KNN Test Epoch: [{}/{}] Acc@1:{:.2f}% Acc@5:{:.2f}%'
                                     .format(epoch, epochs, total_top1 / total_num * 100, total_top5 / total_num * 100))
            

    return total_top1 / total_num * 100, total_top5 / total_num * 100


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description='Train SimCLR')
    parser.add_argument('--feature_dim', default=128, type=int, help='Feature dim for latent vector')
    parser.add_argument('--temperature', default=0.5, type=float, help='Temperature used in softmax')
    parser.add_argument('--tau_plus', default=0, type=float, help='Positive class priorx')
    parser.add_argument('--k', default=200, type=int, help='Top k most similar images used to predict the label')
    parser.add_argument('--batch_size', default=256, type=int, help='Number of images in each mini-batch')
    parser.add_argument('--epochs', default=400, type=int, help='Number of sweeps over the dataset to train')
    parser.add_argument('--estimator', default='entropy_ot', type=str, help='Choose loss function')
    parser.add_argument('--dataset_name', default='cifar100', type=str, help='Choose loss function')
    parser.add_argument('--reg', default=0.7, type=float, help='entropy regularization')
    parser.add_argument('--new_cost', default=False, type=bool, help='Use default cost or not')
    parser.add_argument('--kappa', default=1, type=float, help='hyper parameter for new cost')

    # args parse
    args = parser.parse_args()
    feature_dim, temperature, tau_plus, k = args.feature_dim, args.temperature, args.tau_plus, args.k
    batch_size, epochs, estimator, reg = args.batch_size, args.epochs, args.estimator, args.reg
    dataset_name = args.dataset_name
    new_cost, kappa = args.new_cost, args.kappa

    

    
    # data prepare
    train_data, memory_data, test_data = utils.get_dataset(dataset_name)

    train_loader = DataLoader(train_data, batch_size=batch_size, shuffle=True, num_workers=12, pin_memory=True, drop_last=True)
    memory_loader = DataLoader(memory_data, batch_size=batch_size, shuffle=False, num_workers=12, pin_memory=True)
    test_loader = DataLoader(test_data, batch_size=batch_size, shuffle=False, num_workers=12, pin_memory=True)

    # model setup and optimizer config
    model = Model(feature_dim).to(device)
    model = nn.DataParallel(model)

    optimizer = optim.Adam(model.parameters(), lr=1e-3, weight_decay=1e-6)
    c = len(memory_data.classes)
    print(dataset_name, '# Classes: {}'.format(c))
    

    print(dataset_name, "estimator", estimator, 'reg', reg, 'new_cost', new_cost, 'kappa', kappa)

    # training loop 
    if not os.path.exists('../results'):
        os.mkdir('../results')
    if not os.path.exists('../results/{}'.format(dataset_name)):
        os.mkdir('../results/{}'.format(dataset_name))
    for epoch in range(0, epochs + 1):
        train_loss = train(model, train_loader, optimizer, temperature, estimator, tau_plus, reg, kappa, new_cost)
        
        test_acc_1, test_acc_5 = test(model, memory_loader, test_loader, reg, dataset_name, estimator, tau_plus)
        torch.save(model.state_dict(), '../results/{}/{}_{}_{}_{}_{}_new.pth'.format(dataset_name,dataset_name,estimator,batch_size,tau_plus,reg))



==> IJCNN/HCL-OT-main/model.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F
from torchvision.models.resnet import resnet50


class Model(nn.Module):
    def __init__(self, feature_dim=128):
        super(Model, self).__init__()

        self.f = []
        for name, module in resnet50().named_children():
            if name == 'conv1':
                module = nn.Conv2d(3, 64, kernel_size=3, stride=1, padding=1, bias=False)
            if not isinstance(module, nn.Linear) and not isinstance(module, nn.MaxPool2d):
                self.f.append(module)
        # encoder
        self.f = nn.Sequential(*self.f)
        # projection head
        self.g = nn.Sequential(nn.Linear(2048, 512, bias=False), nn.BatchNorm1d(512),
                               nn.ReLU(inplace=True), nn.Linear(512, feature_dim, bias=True))

    def forward(self, x):
        x = self.f(x)
        feature = torch.flatten(x, start_dim=1)
        out = self.g(feature)
        return F.normalize(feature, dim=-1), F.normalize(out, dim=-1)


==> IJCNN/HCL-OT-main/utils.py <==
from PIL import Image
from torchvision import transforms
from torchvision.datasets import STL10
from torchvision.datasets import CIFAR10, CIFAR100

from random import sample 
import cv2
import numpy as np

class CIFAR10Pair(CIFAR10):
    def __getitem__(self, index):
        img, target = self.data[index], self.targets[index]
        img = Image.fromarray(img)

        if self.transform is not None:
            pos_1 = self.transform(img)
            pos_2 = self.transform(img)
 
        if self.target_transform is not None:
            target = self.target_transform(target)

        return pos_1, pos_2, target


class CIFAR100Pair_true_label(CIFAR100):
    #dataloader where pairs of positive samples are randomly sampled from pairs
    #of inputs with the same label. 
    def __init__(self, root='../data', train=True, transform=None):
        super().__init__(root=root, train=train, transform=transform)
        def get_labels(i):
            return [index for index in range(len(self)) if self.targets[index]==i]

        self.label_index = [get_labels(i) for i in range(100)]

    def __getitem__(self, index):
        img1, target = self.data[index], self.targets[index]

        index_example_same_label=sample(self.label_index[self.targets[index]],1)[0]
        img2 = self.data[index_example_same_label]

        img1 = Image.fromarray(img1)
        img2 = Image.fromarray(img2)

        if self.transform is not None:
            pos_1 = self.transform(img1)
            pos_2 = self.transform(img2)
 
        if self.target_transform is not None:
            target = self.target_transform(target)

        return pos_1, pos_2, target

class CIFAR100Pair(CIFAR100):
    def __getitem__(self, index):
        img, target = self.data[index], self.targets[index]
        img = Image.fromarray(img)

        if self.transform is not None:
            pos_1 = self.transform(img)
            pos_2 = self.transform(img)
 
        if self.target_transform is not None:
            target = self.target_transform(target)

        return pos_1, pos_2, target


class STL10Pair(STL10):
    def __getitem__(self, index):
        img, target = self.data[index], self.labels[index]
        img = Image.fromarray(np.transpose(img, (1, 2, 0)))

        if self.transform is not None:
            pos_1 = self.transform(img)
            pos_2 = self.transform(img)

        return pos_1, pos_2, target


class GaussianBlur(object):
    # Implements Gaussian blur as described in the SimCLR paper
    def __init__(self, kernel_size, min=0.1, max=2.0):
        self.min = min
        self.max = max
        # kernel size is set to be 10% of the image height/width
        self.kernel_size = kernel_size

    def __call__(self, sample):
        sample = np.array(sample)
        # blur the image with a 50% chance
        prob = np.random.random_sample()

        if prob < 0.5:
            sigma = (self.max - self.min) * np.random.random_sample() + self.min
            sample = cv2.GaussianBlur(sample, (self.kernel_size, self.kernel_size), sigma)

        return sample


train_transform = transforms.Compose([
    transforms.RandomResizedCrop(32),
    transforms.RandomHorizontalFlip(p=0.5),
    transforms.RandomApply([transforms.ColorJitter(0.4, 0.4, 0.4, 0.1)], p=0.8),
    transforms.RandomGrayscale(p=0.2),
    GaussianBlur(kernel_size=int(0.1 * 32)),
    transforms.ToTensor(),
    transforms.Normalize([0.4914, 0.4822, 0.4465], [0.2023, 0.1994, 0.2010])])
#train_transform.transforms.insert(0, RandAugment(1, 10))

test_transform = transforms.Compose([
    transforms.ToTensor(),
    transforms.Normalize([0.4914, 0.4822, 0.4465], [0.2023, 0.1994, 0.2010])])

def get_dataset(dataset_name, root='../data', pair=True):
    if pair:
        if dataset_name=='cifar10':
            train_data = CIFAR10Pair(root=root, train=True, transform=train_transform, download=True)
            memory_data = CIFAR10Pair(root=root, train=True, transform=test_transform)
            test_data = CIFAR10Pair(root=root, train=False, transform=test_transform)
        elif dataset_name=='cifar100':
            train_data = CIFAR100Pair(root=root, train=True, transform=train_transform, download=True)
            memory_data = CIFAR100Pair(root=root, train=True, transform=test_transform)
            test_data = CIFAR100Pair(root=root, train=False, transform=test_transform)
        elif dataset_name=='stl10':
            train_data = STL10Pair(root=root, split='train+unlabeled', transform=train_transform, download=True)
            memory_data = STL10Pair(root=root, split='train', transform=test_transform)
            test_data = STL10Pair(root=root, split='test', transform=test_transform)
        elif dataset_name=='cifar100_true_label':
            train_data = CIFAR100Pair_true_label(root=root, train=True, transform=train_transform)
            memory_data = CIFAR100Pair_true_label(root=root, train=True, transform=test_transform)
            test_data = CIFAR100Pair_true_label(root=root, train=False, transform=test_transform)
        else:
            raise Exception('Invalid dataset name')
    else:
        if dataset_name in ['cifar10', 'cifar10_true_label']:
            train_data = CIFAR10(root=root, train=True, transform=train_transform)
            memory_data = CIFAR10(root=root, train=True, transform=test_transform)
            test_data = CIFAR10(root=root, train=False, transform=test_transform)
        elif dataset_name in ['cifar100', 'cifar100_true_label']:
            train_data = CIFAR100(root=root, train=True, transform=train_transform)
            memory_data = CIFAR100(root=root, train=True, transform=test_transform)
            test_data = CIFAR100(root=root, train=False, transform=test_transform)
        elif dataset_name=='stl10':
            train_data = STL10(root=root, split='train', transform=train_transform)
            memory_data = STL10(root=root, split='train', transform=test_transform)
            test_data = STL10(root=root, split='test', transform=test_transform)
        else:
            raise Exception('Invalid dataset name')

    return train_data, memory_data, test_data
        

